Experimental determination of circuit equations

Kirchhoff's laws offer a general, straightforward approach to circuit analysis. Unfortunately, use of the laws becomes impractical for all but the simplest of circuits. This work presents a novel method of analyzing direct current resistor circuits. It is based on an approach developed to model complex networks, making it appropriate for use on large, complicated circuits. It is unique in that it is not an analytic method. It is based on experiment, yet the approach produces the same circuit equations obtained by more traditional means.

==> anc/AMatrix.m <==
%% AMatrix Function: Introduction
% This MATLAB function calculates the A Matrix.
%		> The matrix elements describe the interactions between the nodes.
%		> Input Requirements: 1) inputMatrix & 2) N
%
% 1) inputMatrix: Matrix with normal circuit & perturbed data for 
%       all nodes.
%       Here, PER#1 refers to node values when node #1 is fixed to a value.
%             NOR refers to values of normal, unperturbed, network
%		This matrix should be in the form of:
%					node1	node2	node3	...	N
%		PER#1	
%		PER#2
%		PER#3
%		...
%		PER#N
%		NOR												 
%
% 2) N: The # of Nodes in this system.


%% AMatrix Function: Intitilization
function [A] = AMatrix(inputMatrix,N)
	A = zeros(N);	% Pre-Allocates an N x N Matrix for 'A'	

	
%% Creates a N+1 by N Matrix of Normal Values
	P = inputMatrix(end,:);  % Obtains NOR from the last row of inputMatrix
	P = P(ones(N+1,1),:);	% Creates Matrix


%% Calculates A Matrix: Concept
% 1) The following section of code begins by duplicating
%		the NOR & Node Values for each iteration of the forLoop.
%		> This forLoop runs for each row of the A matrix.
%
% 2) During kth iteration, we move P(k) to the left of the equation so 
%    P(k) = X-norVal. 
%		>  This is done because the matrix equation which creates
%			a vector of A components {ex. A(1,1:N)} is 0 = A*(X - norVal).
%		>  Because this is a Homogenous System we'd get A = 0.
%		>  We can avoid this solution by conducting this step #2 and...	
%
% 3) We set norVal column 'k' to zero. This ensures A(k,k) = 1.
%
% 4) We remove the kth equation (row) because it's invalid.
%		>  This is because the 'k' node was fixed. Thus, it doesn't evolve 
%           according to the equation.
%
% 5) We solve for a new Right Side Matrix of (X - norVal).
%		>  Note: The NOR(last) row of this matrix is zero, except for X(k).
%		>  The subtraction cancels out most of these values because,
%			NOR = inputMatrix. It doesn't cancel X(k) because its value
%			still exists from Step#2 when P(k) was moved to the left.
%		>  The NOR Equation is now: P(k) = 0*A(k,j/=k) + X(k)*A(k,k).
%           P(k) = A(k,k) X(k). X(k) = P(k), so A(k,k) = 1.
%
% 6) Solves for the kth row of A Matrix using linsolve.

	
%% Calculates A Matrix: Code
for(k = 1:N)
	
	% 1) Duplicates the NOR & Node Values for the forLoop
	X = inputMatrix;
	norVal = P;

	% 2) Moves P(k) to the left hand side of the equation
	leftVal = P(:,k);  
	
	% 3) Sets norVal Column 'k' to zero
	norVal(:,k) = 0;

	% 4) Remove kth equation because it's not valid
	X(k,:) = [];
	norVal(k,:) = [];
	leftVal(k) = [];
	  
	% 5) Creates a new Right Side Matrix
	rightVal = X - norVal; % Subtracts NOR from Node Values except for X(k)
					  
	% 6) Solves for A Matrix 
	A(k,:) = linsolve(rightVal,leftVal);
	  
end
